Tensor-based Model Reduction and Identification for Generalized Memory Polynomial

Power amplifiers (PAs) are essential components in wireless communication systems, and the design of their behavioral models has been an important research topic for many years. The widely used generalized memory polynomial (GMP) model suffers from rapid growth in the number of parameters with increasing memory depths and nonlinearity order, which leads to a significant increase in model complexity and the risk of overfitting. In this study, we introduce tensor networks to compress the unknown coefficient tensor of the GMP model, resulting in three novel tensor-based GMP models. These models can achieve comparable performance to the GMP model, but with far fewer parameters and lower complexity. For the identification of these models, we derive the alternating least-squares (ALS) method to ensure the rapid updates and convergence of model parameters in an iterative manner. In addition, we notice that the horizontal slices of the third-order data tensor constructed from the input signals are Vandermonde matrices, which have a numerically low-rank structure. Hence, we further propose the RP-ALS algorithm, which first performs a truncated higher-order singular value decomposition on the data tensor to generate random projections, then conducts the ALS algorithm for the identification of projected models with downscaled dimensions, thus reducing the computational effort of the iterative process. The experimental results show that the proposed models outperform the full GMP model and sparse GMP model via LASSO regression in terms of the reduction in the number of parameters and running complexity.

==> codesandData/GMPmodel/GMP_LASSO.m <==
%%%%---  GMP model-LS identification  ---%%%%

load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat
x = X;
y = Y;

% GMP model parameters
M1 = 11;
M2 = 10;
P = 8;

%% train and test datas
M = M1*M2*P;   % The number of paremeters
N = 2^10;  % The number of trainning data
train_index = 100:99+N;
test_index = 30:30659;
K = length(test_index); % The number of testing data

X_train = zeros(N, M);
tic
for i = 0:M1-1
    for j = 0:M2-1
        for p = 0:P-1  
            X_train(:,p*M1*M2+j*M1+i+1) = x(train_index-i).*abs(x(train_index-j)).^p;
        end
    end
end
train_time1 = toc;
tic
method = 'FISTA';
% mu = 0.00035;
mu = 0.0005;
s = lassoAlgos(X_train,y(train_index),mu,method);
train_time2 = toc;


x_mod = abs(x);
len = length(x);
index_basis = M2:len-M1+1;
Xdata = zeros(len,M1+M2-1,P);
for k=-M1+1:M2-1
    temp = x;
    for p=1:P
        Xdata(index_basis,k+M1,p) = temp(index_basis);
        temp(index_basis) = temp(index_basis).*x_mod(index_basis-k);
    end
end
X = zeros(len,M1*M2*P);
for i=0:M1-1
    for j=0:M2-1
        for p=0:P-1
            X(test_index,p*M1*M2+j*M1+i+1) = Xdata(test_index-i,(j-i+M1),p+1);
        end
    end
end
X_test = X(test_index,:);
y_test = y(test_index);


%%%% FISTA %%%%
maxIters = 4000;
NMSE_LASSO2 = zeros(maxIters,1);
NMSE_LASSO = zeros(maxIters,1);
NUMnonzeros = zeros(maxIters,1);
NUMnonzeros2 = zeros(maxIters,1);
itertimes = zeros(maxIters,1);

sk = zeros(M,1);
s = sk;
A = X_train; b = y(train_index);
% L = norm(A'*A,2);
% alpha = 1/L;

% tic
s = zeros(M,1);
L = norm(A'*A,2);
sk = s;
alpha = 1/L;
gradk = A'*(A*sk-b);
zk = sk-alpha*gradk;
for i=1:M
    if abs(zk(i))>alpha*mu
        s(i) = zk(i)*(1-alpha*mu/(abs(zk(i))));
    else
        s(i) = 0;
    end
end
for k=1:maxIters
    tic
    yw = s+(k-2)/(k+1)*(s-sk);
    grad = A'*(A*yw-b);
    grads = A'*(A*s-b); alpha = ((s-sk)'*(grads-gradk))/norm(grads-gradk,2)^2;
    sk = s; gradk = grads;
    % if k==1
    %     alpha = 1/L;
    % end
    zk = yw-alpha*grad;
    for i=1:M
        if abs(zk(i))>alpha*mu
            s(i) = zk(i)*(1-alpha*mu/(abs(zk(i))));
        else
            s(i) = 0;
        end
    end
    itertimes(k)=toc;
    y_model = X_test*s;
    err_test = y_test - y_model;
    NMSE_GMP_LASSO = 10*log10(norm(err_test).^2/norm(y_test).^2);
    NMSE_LASSO(k)=NMSE_GMP_LASSO;
    NUMnonzeros(k) = length(find(abs(s)>0));
end
fistatime = toc
% 
% %%% PGD %%%%
% % tic
% % s = zeros(M,1);
% % L = norm(A'*A,2);
% % sk = s;
% % alpha = 1/L;
% % gradk = A'*(A*sk-b);
% % zk = sk-alpha*gradk;
% % for i=1:M
% %     if abs(zk(i))>alpha*mu
% %         s(i) = zk(i)*(1-alpha*mu/(abs(zk(i))));
% %     else
% %         s(i) = 0;
% %     end
% % end
% % for k=1:maxIters
% %     grad = A'*(A*s-b);
% %     alpha = ((s-sk)'*(grad-gradk))/norm(grad-gradk,2)^2;
% %     % alpha = norm(s-sk,2)^2/((s-sk)'*(grad-gradk));
% %     sk=s; gradk = grad;
% %     % alpha = (norm(grad,2)/norm(A*grad,2))^2;
% %     zk = sk-alpha*gradk;
% %     for i=1:M
% %         if abs(zk(i))>alpha*mu
% %             s(i) = zk(i)*(1-alpha*mu/(abs(zk(i))));
% %         else
% %             s(i) = 0;
% %         end
% %     end
% %     % itertimes(k)=toc;
% %     y_model = X_test*s;
% %     err_test = y_test - y_model;
% %     NMSE_GMP_LASSO = 10*log10(norm(err_test).^2/norm(y_test).^2);
% %     NMSE_LASSO2(k)=NMSE_GMP_LASSO;
% %     NUMnonzeros2(k) = length(find(abs(s)>0));
% % end
% % pgdtime = toc
% 
tic
nonzeros = find(abs(s)>0);
P_set=[];
M2_set=[];
M1_set=[];
for k=nonzeros'
    p = fix((k-1)/M1/M2);
    j = fix((k-1-p*M1*M2)/M1);
    i = k-1-p*M1*M2-j*M1;
    if ~ismember(p,P_set)
        P_set = [P_set p];
    end
    if ~ismember(j,M2_set)
        M2_set = [M2_set j];
    end
    if ~ismember(i,M1_set)
        M1_set = [M1_set i];
    end
end

x_mod = abs(x);
X_test = zeros(K,M);
for j=M2_set
    for i=M1_set
        temp = x(test_index-i);
        for p=0:max(P_set)
            if ismember(p,P_set)
            X_test(:,p*M1*M2+j*M1+i+1) = temp;
            end
            temp = temp.*x_mod(test_index-j);
        end
    end
end
Xtest = X_test(:,nonzeros);
ss = s(nonzeros);
y_model = Xtest*ss;
test_time = toc;
y_test = y(test_index);
err_test = y_test - y_model;
NMSE_GMP_LASSO = 10*log10(norm(err_test).^2/norm(y_test).^2)
numofnonzero = length(nonzeros);

figure
% yyaxis left
plot(1:maxIters, NMSE_LASSO, LineWidth=1)
hold on
% plot(1:maxIters, NMSE_LASSO2, LineWidth=1)
plot(1:maxIters, -49*ones(1,maxIters), 'k--', 'LineWidth', 0.5)
ylabel('NMSE(dB)')
ylim([-50,-5])


yyaxis right
plot(1:maxIters, NUMnonzeros, LineWidth=1)
% hold on
% plot(1:maxIters, NUMnonzeros2, '--', LineWidth=1)
ylabel('Number of nonzero parameters')
ylim([0,900])
legend('FISTA','NumofPara','NMSE=-49 dB')
xlabel('Iterations')
title('\gamma=0.0001')


==> codesandData/GMPmodel/GMP_LS.m <==
%%%%---  GMP model-LS identification  ---%%%%

load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat
x = X;
y = Y;

M1 = 11;
M2 = 10;
P = 8;
gamma = 40e-5;

%% train and test datas
M = M1*M2*P;   % The number of paremeters
N = 2^10;  % The number of trainning data
train_index = 100:99+N;
test_index = 30:30659;
K = length(test_index); % The number of testing data

%% GMP model identify
X_train = zeros(N, M);
tic
for i = 0:M1-1
    for j = 0:M2-1
        % x_abs = abs(x(train_index-j));
        % temp = x(train_index-i);
        for p = 0:P-1  
            % X_train(:,p*M1*M2+j*M1+i+1) = temp;
            % temp = temp.*x_abs;
            X_train(:,p*M1*M2+j*M1+i+1) = x(train_index-i).*abs(x(train_index-j)).^p;
        end
    end
end
S = (X_train'*X_train + gamma*eye(size(X_train,2))) \ (X_train'*y(train_index));
train_time = toc;

%% GMP model test 
len = length(x);
index_basis = M2:len-M1+1;
tic
x_mod = abs(x);
Xdata = zeros(len,M1+M2-1,P);
for k=-M1+1:M2-1
    temp = x;
    for p=1:P
        Xdata(index_basis,k+M1,p) = temp(index_basis);
        temp(index_basis) = temp(index_basis).*x_mod(index_basis-k);
    end
end
X = zeros(len,M1*M2*P);
for i=0:M1-1
    for j=0:M2-1
        for p=0:P-1
            X(test_index,p*M1*M2+j*M1+i+1) = Xdata(test_index-i,(j-i+M1),p+1);
        end
    end
end
X_test = X(test_index,:);
y_model = X_test*S;
test_time = toc;

% NMSE compute
y_test = y(test_index);
err_test = y_test - y_model;
NMSE_GMP_LS = 10*log10(norm(err_test).^2/norm(y_test).^2)


==> codesandData/GMPmodel/lassoAlgos.m <==
function s=lassoAlgos(X_train,y_train,mu,method)

A = X_train;
b = y_train;
M = size(A,2);
maxIters = 1400;

if isequal(method, 'BCD')
    [~,m] = size(A);
x = zeros(m,1);
% x = zeros(size(A,2),1);
maxIters = 100;
for k=1:maxIters
    % Update x componentwisely
    for i=1:m
        ai = A(:,i);
        Ai = A(:,[1:i-1,i+1:m]);
        ci = b-Ai*x([1:i-1,i+1:m]);
        a = ai'*ai;
        c = ai'*ci;
        if mu<abs(c)
            x(i)=(1-mu/abs(c))*c/a;
        else
            x(i) = 0;
        end
    end
    % 0.5*norm(A*x-b,2); %+mu*norm(x,1)
end
s = x;
end

if isequal(method, 'FISTA')
    % s = zeros(M,1);
    % mu = 0.0005;
    sk = zeros(M,1);
    s = sk;
    L = norm(A'*A,2);
    alpha = 1/L;
    for k=1:maxIters
        y = s+(k-2)/(k+1)*(s-sk);
        grad = A'*(A*y-b);
        sk = s;
        zk = y-alpha*grad;
        for i=1:M
            if abs(zk(i))>alpha*mu
                s(i) = zk(i)*(1-alpha*mu/(abs(zk(i))));
            else
                s(i) = 0;
            end
        end
    end
end

if isequal(method,'PGD')
    % mu = 0.001; 
    s = zeros(M,1);
    L = norm(A'*A,2);
    sk = s;
    alpha = 1/L;
    gradk = A'*(A*sk-b);
    zk = sk-alpha*gradk;
    for i=1:M
        if abs(zk(i))>alpha*mu
            s(i) = zk(i)*(1-alpha*mu/(abs(zk(i))));
        else
            s(i) = 0;
        end
    end
    for k=1:maxIters
        grad = A'*(A*s-b);
        alpha = ((s-sk)'*(grad-gradk))/norm(grad-gradk,2)^2;
        % alpha = norm(s-sk,2)^2/((s-sk)'*(grad-gradk));
        sk=s; gradk = grad;
        % alpha = (norm(grad,2)/norm(A*grad,2))^2;
        zk = sk-alpha*gradk;
        for i=1:M
            if abs(zk(i))>alpha*mu
                s(i) = zk(i)*(1-alpha*mu/(abs(zk(i))));
            else
                s(i) = 0;
            end
        end
    end
end


==> codesandData/GMPmodel/statisitcLASSO.m <==
numoftests = 50;
mutests = 5e-5+1e-5*[1:numoftests];
% mutests = [7e-5, 8e-5, 9e-5, 1e-4, 2e-4, 2.5e-4, 3e-4, 4e-4, 5e-4, 6e-4];
% numoftests = length(mutests);
% mutests = 1e-5*[1:numoftests];
NMSEs_GMPLASSO = zeros(numoftests,1);
traintime1 = zeros(numoftests,1);
traintime2 = zeros(numoftests,1);
testtime = zeros(numoftests,1);
nonzeronum = zeros(numoftests,1);

for testk=1:numoftests
    mu = mutests(testk);
    run('D:\Yuchao_Wang\Tensor_based_GMP\codesandData\GMPmodel\GMP_LASSO.m')
    NMSEs_GMPLASSO(testk) = NMSE_GMP_LASSO;
    traintime1(testk) = train_time1;
    traintime2(testk) = train_time2;
    testtime(testk) = test_time;
    nonzeronum(testk) = length(nonzeros);
    testk
end


figure
yyaxis left
plot(mutests,NMSEs_GMPLASSO,'Color','b','LineWidth',1)
ylabel('NMSE(dB)')

yyaxis right
plot(mutests,nonzeronum,'Color','r','LineWidth',1)
xlabel('\mu')
ylabel('NumofPara')


==> codesandData/GMPmodel/statisticLS.m <==

numoftests = 100;
gammatests = 1e-5*[1:numoftests];
NMSEs_GMPLS = zeros(numoftests,1);
traincost = zeros(numoftests,1);
testcost = zeros(numoftests,1);

for testk=1:numoftests
    gamma = gammatests(testk);
    run('D:\Yuchao_Wang\Tensor_based_GMP\codesandData\GMPmodel\GMP_LS.m')
    NMSEs_GMPLS(testk) = NMSE_GMP_LS;
    traincost(testk) = train_time;
    testcost(testk) = test_time;
    testk
end

plot(gammatests,NMSEs_GMPLS)
% save('GMPLStests.mat',numoftests,gammatests,NMSEs_GMPLS,traincost,testcost)


==> codesandData/dataGenerate/OFDM.m <==
%% OFDM setting
N_FFT = 1024;
N_CP = 72;
scs = 15000;
N_sc = 96; 
QM = 2; 
N_sym = 28; % The number of symbols

%% 
bit = randi([0,1], N_sym*N_FFT*QM,1);
int = bi2de(reshape(bit, N_sym*N_FFT, QM));
% 
X = qammod(int, 2^QM); 
X = reshape(X, N_FFT, N_sym);
zero_fill = (N_FFT-N_sc)/2;
X(N_FFT/2-zero_fill+1:N_FFT/2+zero_fill,:) = zeros(2*zero_fill,N_sym);
x = ifft(X)*sqrt(N_FFT);
x_CP = [x(N_FFT - N_CP +1:N_FFT,:);x];
% With parallel to serial conversion, it can be used as an input signal
x_CP = reshape(x_CP,(N_FFT+N_CP)*N_sym,1);  
scale = 0.45;  % tunable parameter
input = scale*x_CP;  % amplitude

%% PA(3) parameters
D = 2;
Q = 3;
alpha3 = [0.98-0.3i,0.06+0.03i,-0.01+0.02i,0.02+0.08i;-0.3+0.42i,-0.02+0.05i,0.02-0.01i,-0.01-0.08i];
tao = [0, 1, 5, 10];
y = MP(input, alpha3, tao, D, Q);  % PA(3) 

X = input(11:end);
y = y(11:end);
Y = y;
save data_original

snrlevel = 50;
% snrlevel = 50;
Y = awgn(y, snrlevel, 'measured');

figure, 
plot(abs(X),abs(Y),'.')
title(['snr = ', num2str(snrlevel)])
xlabel('|x(t)|')
ylabel('|y(t)|')

clearvars -except X Y snrlevel y
save (strcat('data', num2str(snrlevel)))


==> codesandData/dataGenerate/PA.m <==
function out = MP(in, alpha3, tao, D, Q)

N = length(in);
out = zeros(N,1);
X = zeros(D, Q+1);
for n = max(tao)+1:N
for d = 1:D
    for q = 1:Q+1
        X(d,q) = in(n-tao(q))*abs(in(n-tao(q)))^(2*(d-1));
        out(n) = out(n)+alpha3(d,q)*X(d,q);
    end
end
end


==> codesandData/tensorNetworksGMP_ALS/GMP_CP_model.m <==
%%%%---  CP model-ALS  ---%%%%
% nonlinear -"polys" represents the GMP-CP model

clear A B C
load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat
x = X;
y = Y;

%% model parameters
R = 3;
M1 = 11;
M2 = 10;
P = 8;
N = 2^10;  % The number of train data

gamma = 5e-6;
Loops = 10;
train_times = zeros(Loops+1, 1);
test_times = zeros(Loops+1, 1);

%% train and test data
train_index = 100:99+N;
test_index = 30:30659;
len = length(test_index); % The number of test data

X_A_train = zeros(N, M1);
X_BC_train = zeros(N, M2, P);
tic
for i = 0:M1-1
    X_A_train(:, i+1) = x(train_index - i);
end
for j = 0:M2-1
    for p = 0:P-1
        X_BC_train(:, j+1, p+1)=abs(x(train_index - j)).^p;
    end
end
train_times(1) = toc;

%% CPD model - ALS
A = ones(M1, R);
% B = 0.5*randn(M2, R)+0i*randn(M2,R);
% C = 0.3*randn(P, R)+0i*randn(P,R);
rng(4)
B0 = 0.5*randn(M2, R)+0.1*1i*randn(M2, R);
C0 = 0.3*randn(P,R)+0.1*1i*randn(P,R);
% B0 = randn(M2,R);
% C0 = randn(P,R);
B = B0; C = C0;

X_A_test = zeros(len, M1);
X_BC_test = zeros(len, M2, P);
tic
x_mod = abs(x);
for i = 0:M1-1
    X_A_test(:, i+1) = x(test_index - i);
end
for j = 0:M2-1
    temp = ones(len,1);
    for p = 0:P-1
        X_BC_test(:, j+1, p+1) = temp; 
        temp = temp.*x_mod(test_index-j);
    end
end
y_model = zeros(len,1);
for r = 1:R
    bc = double(ttv(ttv(tensor(X_BC_test), C(:,r), 3), B(:,r), 2));
    y_model = y_model + X_A_test*A(:,r).*bc;
end
test_times(1) = toc;
err_test = y(test_index) - y_model;
NMSE_initial = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2));

NMSE = zeros(Loops, 1);
y_train = y(train_index);

for iter = 1:Loops
    tic
    [Omega_A, ~, ~] = Omega_CP(X_A_train, X_BC_train, A, B, C, 1);
    % a = OMP(18,Omega_A,y_train);
    a = (Omega_A'*Omega_A + gamma*eye(size(Omega_A,2))) \ (Omega_A'*y_train);
    A = reshape(a, M1, R);
    
    [~, Omega_B, ~] = Omega_CP(X_A_train, X_BC_train, A, B, C, 2);
    % b = OMP(15,Omega_B,y_train);
    b = (Omega_B'*Omega_B + gamma*eye(size(Omega_B,2))) \ (Omega_B'*y_train);
    B = reshape(b, M2, R);
    
    [~, ~, Omega_C] = Omega_CP(X_A_train, X_BC_train, A, B, C, 3);
    % c = OMP(9,Omega_C,y_train);
    c = (Omega_C'*Omega_C + gamma*eye(size(Omega_C,2))) \ (Omega_C'*y_train);
    C = reshape(c, P, R);
    train_times(iter+1) =  toc;

    % y_pre = zeros(N,1);
    % for r = 1:R
    %     bc = double(ttv(ttv(tensor(X_BC_train), C(:,r), 3), B(:,r), 2));
    %     y_pre = y_pre + X_A_train*A(:,r) .* bc;
    % end
    % err_train = y(train_index) - y_pre;
    % NMSE_train = 10*log10(sum(abs(err_train).^2) / sum(abs(y(train_index)).^2));
    
    tic
    x_mod = abs(x);
    for i = 0:M1-1
        X_A_test(:, i+1) = x(test_index - i);
    end
    for j = 0:M2-1
        temp = ones(len,1);
        for p = 0:P-1
            X_BC_test(:, j+1, p+1) = temp; 
            temp = temp.*x_mod(test_index-j);
        end
    end
    y_model = zeros(len,1);
    for r = 1:R
        bc = double(ttv(ttv(tensor(X_BC_test), C(:,r), 3), B(:,r), 2));
        y_model = y_model + X_A_test*A(:,r) .* bc;
    end
    test_times(iter+1) = toc;
    
    err_test = y(test_index) - y_model;
    NMSE_GMP_CP = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2))
    NMSE(iter) = NMSE_GMP_CP;
end

% NMSE plot
iters = 1:length(NMSE);
NMSE_end = NMSE_GMP_CP;
% plot(0:Loops, [NMSE_initial; NMSE], 'r*-')
% R*(M1+M2+P)
% hold on


==> codesandData/tensorNetworksGMP_ALS/GMP_TT_model.m <==
%%%%---  TT model-ALS  ---%%%%

clear A B C
load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat
x = X;
y = Y;

%% model parameters
R1 = 2;
R2 = 2;
gamma = 5e-6;
M1 = 11;
M2 = 10;
P = 8;
N = 2^10;

Loops = 10;
train_times = zeros(Loops+1, 1);
test_times = zeros(Loops+1, 1);
%% train and test datas
train_index = 100:99+N;
test_index = 30:30659;
len = length(test_index); % The number of test data

X_A_train = zeros(N, M1);
X_BC_train = zeros(N, M2, P);
X_A_test = zeros(len, M1);
X_BC_test = zeros(len, M2, P);

tic
for i = 0:M1-1
    X_A_train(:, i+1) = x(train_index - i);
end
for j = 0:M2-1
    for p = 0:P-1
        X_BC_train(:, j+1, p+1) = abs(x(train_index - j)).^p;
    end
end
train_times(1) = toc;

%% TT model - ALS
A = randn(M1, R1);
rng(0)
B0 = 0.5*randn(R1, M2, R2)+0.2*1i*randn(R1, M2, R2);
C0 = 0.3*randn(R2, P)+0.1*1i*randn(R2,P);
% B = 0.4*randn(R1, M2, R2)+0.2*1i*randn(R1, M2, R2);
% C = 0.3*randn(R2, P)+0.1*1i*randn(R2,P);
B = B0;
C = C0;

tic
x_mod = abs(x);
for i = 0:M1-1
    X_A_test(:, i+1) = x(test_index - i);
end
for j = 0:M2-1
    temp = ones(len,1);
    for p = 0:P-1
        X_BC_test(:, j+1, p+1) = temp; 
        temp = temp.*x_mod(test_index-j);
    end
end
y_model = zeros(len,1);
for r1 = 1:R1
    for r2 = 1:R2
        bc = double(ttv(ttv(tensor(X_BC_test), reshape(C(r2,:), P, 1), 3), reshape(B(r1,:,r2), M2, 1), 2));
        y_model = y_model + X_A_test*A(:,r1) .* bc;
    end
end
test_times(1) = toc; 
err_test = y(test_index) - y_model;
NMSE_initial = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2));

NMSE = zeros(Loops, 1);
y_train = y(train_index);
for iter = 1:Loops
    tic
    [Omega_A, ~, ~] = Omega_TT(X_A_train, X_BC_train, A, B, C, 1);
    a = (Omega_A'*Omega_A + gamma*eye(size(Omega_A,2))) \ (Omega_A'*y_train);
    A = reshape(a, M1, R1);

    [~, Omega_B, ~] = Omega_TT(X_A_train, X_BC_train, A, B, C, 2);
    b = (Omega_B'*Omega_B + gamma*eye(size(Omega_B,2))) \ (Omega_B'*y_train);
    B = reshape(b, R1, M2, R2);

    [~, ~, Omega_C] = Omega_TT(X_A_train, X_BC_train, A, B, C, 3);
    c = (Omega_C'*Omega_C + gamma*eye(size(Omega_C,2))) \ (Omega_C'*y_train);
    C = reshape(c, R2, P);
    train_times(iter+1) = toc;   
    
    tic
    x_mod = abs(x);
    for i = 0:M1-1
        X_A_test(:, i+1) = x(test_index - i);
    end
    for j = 0:M2-1
        temp = ones(len,1);
        for p = 0:P-1
            X_BC_test(:, j+1, p+1) = temp; 
            temp = temp.*x_mod(test_index-j);
        end
    end
    y_model = zeros(len,1);
    for r1 = 1:R1
        for r2 = 1:R2
            bc = double(ttv(ttv(tensor(X_BC_test), reshape(C(r2,:), P, 1), 3), reshape(B(r1,:,r2), M2, 1), 2));
            y_model = y_model + X_A_test*A(:,r1) .* bc;
        end
    end
    test_times(iter+1) = toc;
    
    err_test = y(test_index) - y_model;
    NMSE_GMP_TT = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2))
    NMSE(iter) = NMSE_GMP_TT;
end
% 
% iters = 0:length(NMSE);
% plot(iters, [NMSE_initial;NMSE], 'bo-')
% NMSE_end = NMSE_GMP_TT;
% hold on
% R1*M1 + R1*R2*M2 + R2*P


==> codesandData/tensorNetworksGMP_ALS/GMP_Tucker_model.m <==
%%%%---  TT model-ALS  ---%%%%

clear A B C
load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat
x = X;
y = Y;

%% model parameters
R1 = 2;
R2 = 2;
R3 = 2;
gamma = 1e-6;
M1 = 11;
M2 = 10;
P = 8;
N = 2^10; 
Loops = 10;
train_times = zeros(Loops+1, 1);
test_times = zeros(Loops+1, 1);

%% train and test datas
train_index = 100:99+N;
test_index = 30:30659;
len = length(test_index); % The number of test data

X_A_train = zeros(N, M1);
X_BC_train = zeros(N, M2, P);
X_A_test = zeros(len, M1);
X_BC_test = zeros(len, M2, P);

tic
for i = 0:M1-1
    X_A_train(:, i+1) = x(train_index - i);
end
for j = 0:M2-1
    for p = 0:P-1
        X_BC_train(:, j+1, p+1) = abs(x(train_index - j)).^p;
    end
end
train_times(1) = toc;

%% TT model - ALS
G = ones(R1,R2,R3);
% A0 = randn(M1, R1);
% B0 = randn(M2, R2);
% C0 = randn(P, R3);
rng(1)
A0 = randn(M1, R1)+1i*randn(M1, R1);
B0 = randn(M2, R2)+1i*randn(M2, R2);
C0 = randn(P,R3)+1i*randn(P,R3);
A = A0;
B = B0;
C = C0;

tic
x_mod = abs(x);
for i = 0:M1-1
    X_A_test(:, i+1) = x(test_index - i);
end
for j = 0:M2-1
    temp = ones(len,1);
    for p = 0:P-1
        X_BC_test(:, j+1, p+1) = temp; 
        temp = temp.*x_mod(test_index-j);
    end
end
y_model = zeros(len,1);
for r1 = 1:R1
    for r2 = 1:R2
        for r3 = 1:R3
            bc = double(ttv(ttv(tensor(X_BC_test), C(:,r3), 3), B(:,r2), 2));
            y_model = y_model + G(r1,r2,r3)*X_A_test*A(:,r1) .* bc;
        end
    end
end
test_times(1) = toc;
err_test = y(test_index) - y_model;
NMSE_initial = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2));

NMSE = zeros(Loops, 1);
y_train = y(train_index);
for iter = 1:Loops
    tic     
    [Omega_G, ~, ~, ~] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 1);
    g = (Omega_G'*Omega_G + gamma*eye(size(Omega_G,2))) \ (Omega_G'*y_train);
    G = reshape(g, [R1,R2,R3]);
    
    [~, Omega_A, ~, ~] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 2);
    a = (Omega_A'*Omega_A + gamma*eye(size(Omega_A,2))) \ (Omega_A'*y_train);
    A = reshape(a, M1, R1);
    
    [~, ~, Omega_B, ~] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 3);
    b = (Omega_B'*Omega_B + gamma*eye(size(Omega_B,2))) \ (Omega_B'*y_train);
    B = reshape(b, M2, R2);
    
    [~, ~, ~, Omega_C] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 4);
    c = (Omega_C'*Omega_C + gamma*eye(size(Omega_C,2))) \ (Omega_C'*y_train);
    C = reshape(c, P, R3);
    train_times(iter+1) = toc;
    
    tic
    x_mod = abs(x);
    for i = 0:M1-1
        X_A_test(:, i+1) = x(test_index - i);
    end
    for j = 0:M2-1
        temp = ones(len,1);
        for p = 0:P-1
            X_BC_test(:, j+1, p+1) = temp;
            temp = temp.*x_mod(test_index-j);
        end
    end
    y_model = zeros(len,1);
    for r1 = 1:R1
        for r2 = 1:R2
            for r3 = 1:R3
                bc = double(ttv(ttv(tensor(X_BC_test), C(:,r3), 3), B(:,r2), 2));
                y_model = y_model + G(r1,r2,r3)*X_A_test*A(:,r1) .* bc;
            end
        end
    end
    test_times(iter+1) = toc;
    err_test = y(test_index) - y_model;
    NMSE_GMP_Tucker = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2))
    NMSE(iter) = NMSE_GMP_Tucker;
end

% iters = 0:length(NMSE);
% plot(iters, [NMSE_initial; NMSE], 'm+-')
% NMSE_end = NMSE_GMP_Tucker;
% hold on
% R1*R2*R3+R1*M1+R2*M2+P*R3


==> codesandData/tensorNetworksGMP_ALS/OMP.m <==

%FUNCTION algo_omp solves y = Ax, takes the input parameters y, A, k where
%y is the output field, A is the dataset field and k is the sparsity. It
%return the solution of x.

function  [x,index] = OMP(k, A, y)
    xbeg = zeros(size(A,2),1);
    index=[];
    temp=y;
    count = 1;
    while count < k+1
        ST = abs(A' * temp);
        [~, b] = max(ST);
        index = [index b];
        xfinal = pinv(A(:, index))*y;
        temp = y-A(:,index) * xfinal;
        count = count + 1;
    end
    x = xbeg;
    t = index';
    x(t) = xfinal;
end



==> codesandData/tensorNetworksGMP_ALS/Omega_CP.m <==
function [OM_A, OM_B, OM_C] = Omega_CP(X_A, X_BC, A, B, C, flag)
% param flag取1 2 3分别代表计算OM_A OM_B OM_C，引入判断以避免重复计算
[N,M2,P] = size(X_BC);
[M1,R] = size(A);

% OM_A = zeros(N,M1,R);
% OM_B = zeros(N,M2,R);
% OM_C = zeros(N,P,R);
% 
% if (flag==1)
%     for r=1:R
%         for i=1:M1
%             OM_A(:,i,r)=X_A(:,i).*double(ttv(ttv(tensor(X_BC),C(:,r),3),B(:,r),2));
%         end
%     end
% end
% if (flag==2)
%     for r=1:R
%         for j=1:M2
%             OM_B(:,j,r)=(X_A*A(:,r)).*(reshape(X_BC(:,j,:),[N,P])*C(:,r));
%         end
%     end
% end
% if (flag==3)
%     for r=1:R
%         for p=1:P
%             OM_C(:,p,r)=(X_A*A(:,r)).*(X_BC(:,:,p)*B(:,r));
%         end
%     end
% end
% 
% OM_A = reshape(OM_A,[N,M1*R]);
% OM_B = reshape(OM_B,[N,M2*R]);
% OM_C = reshape(OM_C,[N,P*R]);

OM_A = zeros(N, M1*R);
OM_B = zeros(N, M2*R);
OM_C = zeros(N, P*R);

for t = 1:N 
    x_a = zeros(M1, R);
    if (flag == 1)
        for r = 1:R
            a = (B(:,r).'*reshape(X_BC(t,:,:), M2, P)*C(:,r))*X_A(t,:);
            x_a(:,r) = a.';
        end
    end
    x_b = zeros(M2, R);
    if (flag == 2)
        for r = 1:R
        b = reshape(X_BC(t,:,:), M2, P)*C(:,r)*( X_A(t,:)*A(:,r) );
        x_b(:, r) = b;
        end
    end
    x_c = zeros(P, R);
    if (flag == 3)
        for r = 1:R
        c = B(:,r).'*reshape(X_BC(t,:,:), M2, P)*( X_A(t,:)*A(:,r) );
        x_c(:,r) = c.';
        end
    end
    OM_A(t, :) = reshape(x_a, 1, M1*R);
    OM_B(t, :) = reshape(x_b, 1, M2*R);
    OM_C(t, :) = reshape(x_c, 1, P*R);
end


==> codesandData/tensorNetworksGMP_ALS/Omega_TT.m <==
function [OM_A, OM_B, OM_C] = Omega_TT(X_A, X_BC, A, B, C, flag)
% param flag取1 2 3分别代表计算OM_A OM_B OM_C，引入判断以避免重复计算
[~,P] = size(C);
[N,M1] = size(X_A);
[R1,M2,R2] = size(B);
OM_A = zeros(N, M1, R1);
OM_B = zeros(N, R1, M2, R2);
OM_C = zeros(N, R2, P);

for t = 1:N 
    if (flag == 1)
        for r1 = 1:R1
            a = zeros(1, M1);
            for r2 = 1:R2
                a = a + (B(r1,:,r2)*reshape(X_BC(t,:,:), M2, P)*C(r2,:).');
%                 OM_A(t,:,r1) = OM_A(t,:,r1) + (B(r1,:,r2)*reshape(X_BC(t,:,:), M2+1, P+1)*C(r2,:).').*X_A(t,:);
            end
            OM_A(t,:,r1) = a.*X_A(t,:);
        end
    end

    if (flag == 2)
        for r1 = 1:R1
            for r2 = 1:R2
                OM_B(t, r1, :, r2) = reshape(X_BC(t,:,:), M2, P)*C(r2,:).'*( X_A(t,:)*A(:,r1) );
            end
        end
    end

    if (flag == 3)
        for r2 = 1:R2
            c = zeros(1, P);
            for r1 = 1:R1
                c = c + ( X_A(t,:)*A(:,r1))*(B(r1,:,r2)*reshape(X_BC(t,:,:), M2, P));
%                 OM_C(t,r2,:) = reshape(OM_C(t,r2,:), 1, P+1) + ( X_A(t,:)*A(:,r1))*(B(r1,:,r2)*reshape(X_BC(t,:,:), M2+1, P+1));
            end
            OM_C(t,r2,:) = c;
        end
    end
end
OM_A = reshape(OM_A, N, M1*R1);
OM_B = reshape(OM_B, N, R1*M2*R2);
OM_C = reshape(OM_C, N, R2*P);


==> codesandData/tensorNetworksGMP_ALS/Omega_Tucker.m <==
function [OM_G, OM_A, OM_B, OM_C] = Omega_Tucker(X_A, X_BC, G, A, B, C, flag)
% param flag取1 2 3 4分别代表计算OM_G OM_A OM_B OM_C，引入判断以避免重复计算
N = size(X_A, 1);
[M1,R1] = size(A);
[M2,R2] = size(B);
[P,R3] = size(C);
OM_G = zeros(N,R1,R2,R3);
OM_A = zeros(N, M1, R1);
OM_B = zeros(N, M2, R2);
OM_C = zeros(N, P, R3);

% for t = 1:N 
    if (flag == 1)
        % temp1 = double(ttm(ttm(tensor(X_BC),C.',3),B.',2));
        % temp2 = X_A*A;
        % OM_G = einsum('ni,njk->nijk',temp2,temp1);
        for r1=1:R1
            for r2=1:R2
                for r3=1:R3
                    OM_G(:,r1,r2,r3)=X_A*A(:,r1).*double(ttv(ttv(tensor(X_BC),C(:,r3),3),B(:,r2),2));
                    % OM_G(t,r1,r2,r3)=(X_A(t,:)*A(:,r1))*(B(:,r2).'*reshape(X_BC(t,:,:),M2,P)*C(:,r3));
                end
            end
        end
    end
    if (flag == 2)
        for r1 = 1:R1
            for r2 = 1:R2
                for r3 = 1:R3
                    for i=1:M1
                        OM_A(:,i,r1)=OM_A(:,i,r1)+G(r1,r2,r3)*X_A(:,i).*double(ttv(ttv(tensor(X_BC),C(:,r3),3),B(:,r2),2));
                        % OM_A(t,i,r1)=OM_A(t,i,r1)+G(r1,r2,r3)*(B(:,r2).'*reshape(X_BC(t,:,:), M2, P)*C(:,r3)).*X_A(t,i);
                    end
                end
            end
        end
    end
    
    if (flag == 3)
        for r1 = 1:R1
            for r2 = 1:R2
                for r3 = 1:R3
                    for j=1:M2
                        OM_B(:,j,r2) = OM_B(:,j,r2)+G(r1,r2,r3)*( X_A*A(:,r1) ).*(reshape(X_BC(:,j,:), N, P)*C(:,r3));
                    % OM_B(t, j, r2) = OM_B(t, j, r2)+G(r1,r2,r3)*reshape(X_BC(t,j,:), 1, P)*C(:,r3)*( X_A(t,:)*A(:,r1) );
                    end
                end
            end
        end
    end
    
    if (flag == 4)
        for r2 = 1:R2
            for r1 = 1:R1
                for r3 = 1:R3
                    for p=1:P
                        OM_C(:,p,r3) = OM_C(:,p,r3)+G(r1,r2,r3)*( X_A*A(:,r1) ).*(reshape(X_BC(:,:,p), N, M2)*B(:,r2));
                    % OM_C(t,p,r3) = OM_C(t,p,r3)+G(r1,r2,r3)*reshape(X_BC(t,:,p), 1, M2)*B(:,r2)*( X_A(t,:)*A(:,r1) );
                    end
                end
            end
        end
    end
    
% end
OM_G = reshape(OM_G, N, R1*R2*R3);
OM_A = reshape(OM_A, N, M1*R1);
OM_B = reshape(OM_B, N, M2*R2);
OM_C = reshape(OM_C, N, R3*P);


==> codesandData/tensorNetworksGMP_ALS/statistics_manyTests.m <==

Tests = 50;
NMSE_whole = zeros(Tests, 15);
time_whole = zeros(Tests, 16*2-1);

for asdf = 1:Tests
    run('D:\Yuchao_Wang\Tensor_based_GMP\领航杯比赛\张量分解模型\TT_model.m')
    NMSE_whole(asdf, :) = NMSE;
    time_whole(asdf, :) = [train_times', test_times'];
end

histogram(NMSE_whole(:,9))
title('GMP-CP model: (R; M_1,M_2,P; \tilde{M}_1,\tilde{M}_2)=(4; 7,10,5; 6,1)')
xlabel('NMSE')
figure 
NMSE_ave = sum(NMSE_whole,1)/Tests

time_ave = sum(time_whole,1)/Tests;
time_ave(1)+sum(time_ave(2:16))/15
sum(time_ave(17:end))/15


==> codesandData/tensorNetworksGMP_ALS/testsCP.m <==

numoftests = 100;
NMSEs_GMPCP = zeros(11,numoftests);
% traincostCP = zeros(11,numoftests);
% testcostCP = zeros(11,numoftests);

for testk=1:numoftests
    run('D:\Yuchao_Wang\Tensor_based_GMP\codes_tensorGMP\tensorNetworksGMP_ALS\CP_model.m')
    NMSEs_GMPCP(:,testk) = [NMSE_initial; NMSE];
    % traincostCP(:,testk) = train_times;
    % testcostCP(:,testk) = test_times;
    testk
end

% plot(gammatests,NMSEs_GMPLS)
% save('GMPCPtests.mat',"numoftests","NMSEs_GMPCP","traincostCP","testcostCP","B0","C0")
% mean(sum(testcostCP,2)/size(testcostCP,2))
% traint = sum(traincostCP,2)/size(traincostCP,2);
% sum(traint(1:4))


==> codesandData/tensorNetworksGMP_ALS/testsTT.m <==

numoftests = 100;
NMSEs_GMPTT = zeros(11,numoftests);
% traincostTT = zeros(11,numoftests);
% testcostTT = zeros(11,numoftests);

for testk=1:numoftests
    run('D:\Yuchao_Wang\Tensor_based_GMP\codes_tensorGMP\tensorNetworksGMP_ALS\TT_model.m')
    NMSEs_GMPTT(:,testk) = [NMSE_initial; NMSE];
    % traincostTT(:,testk) = train_times;
    % testcostTT(:,testk) = test_times;
    testk
end

% plot(gammatests,NMSEs_GMPLS)
% save('GMPTTtests.mat',"numoftests","NMSEs_GMPTT","traincostTT","testcostTT","B0","C0")
% mean(sum(testcostTT,2)/size(testcostTT,2))
% traint = sum(traincostTT,2)/size(traincostTT,2);
% sum(traint(1:4))


==> codesandData/tensorNetworksGMP_ALS/testsTucker.m <==

numoftests = 100;
NMSEs_GMPTucker = zeros(11,numoftests);
% traincostTucker = zeros(11,numoftests);
% testcostTucker = zeros(11,numoftests);

for testk=1:numoftests
    run('D:\Yuchao_Wang\Tensor_based_GMP\codes_tensorGMP\tensorNetworksGMP_ALS\Tucker_model.m')
    NMSEs_GMPTucker(:,testk) = [NMSE_initial; NMSE];
    % traincostTucker(:,testk) = train_times;
    % testcostTucker(:,testk) = test_times;
    testk
end

% plot(gammatests,NMSEs_GMPLS)
% save('GMPTuckertests.mat',"numoftests","NMSEs_GMPTucker","traincostTucker","testcostTucker","B0","C0")
mean(sum(testcostTucker,2)/size(testcostTucker,2))
traint = sum(traincostTucker,2)/size(traincostTucker,2);
sum(traint(1:4))


==> codesandData/tensorNetworksGMP_RPALS/CP_HOSVD.m <==
%%%%---  CP-HOSVD model ---%%%%
clear Q1 Q2 Q3 A B C

load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat
x = X;
y = Y;

%% Model hyper-parameters
R = 3;
M1 = 11;
M2 = 10;
P = 8;
gamma = 4e-6;
N = 2^10;

Loops = 10;
train_times = zeros(Loops+1,1); 
test_times = zeros(Loops+1,1);

%% train and test datasets
train_index = 100:99+N;
test_index = 30:30659;
len = length(test_index); % The number of test data

X_A_train = zeros(N, M1);
X_BC_train = zeros(N, M2, P);
X_A_test = zeros(len, M1);
X_BC_test = zeros(len, M2, P);

%% Computa data tensors
tic
for i = 0:M1-1
    X_A_train(:, i+1) = x(train_index - i);
end
for j = 0:M2-1
    for p = 0:P-1
        X_BC_train(:, j+1, p+1) = abs(x(train_index - j)).^p;
    end
end
train_times(1) = toc;

%% R-STHOSVD
M2_prime = 5;
P_prime = 3;
alg = "R-STHOSVD";

tic
[X_BC_train, Q2, Q3] = HOSVD(X_BC_train, M2_prime, P_prime, alg);
HOSVD_time = toc;

%% ALS
A = ones(M1, R); 
% B = ones(M2_prime, R); 
% C = ones(P_prime, R); 
rng(13)
B0 = 0.5*randn(M2_prime, R)+0.1*1i*randn(M2_prime, R);
C0 = 0.3*randn(P_prime,R)+0.1*1i*randn(P_prime,R);
B = B0; C = C0;

tic
x_mod = abs(x);
for i = 0:M1-1
    X_A_test(:, i+1) = x(test_index - i);
end
for j = 0:M2-1
    temp = ones(len,1);
    for p = 0:P-1
        X_BC_test(:, j+1, p+1) = temp; 
        temp = temp.*x_mod(test_index-j);
    end
end
y_model = zeros(len,1);
for r = 1:R
    bc = double(ttv(ttv(tensor(X_BC_test), Q3*C(:,r), 3), Q2*B(:,r), 2));
    y_model = y_model + X_A_test*A(:,r) .* bc;
end
test_times(1) = toc;
err_test = y(test_index) - y_model;
NMSE_initial = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2));

NMSE = zeros(Loops, 1);
y_train = y(train_index);
for iter = 1:Loops
    tic
    [Omega_A, ~, ~] = Omega_CP(X_A_train, X_BC_train, A, B, C, 1);
    a = (Omega_A'*Omega_A + gamma*eye(size(Omega_A,2))) \ (Omega_A'*y_train);
    A = reshape(a, M1, R);
    
    [~, Omega_B, ~] = Omega_CP(X_A_train, X_BC_train, A, B, C, 2);
    b = (Omega_B'*Omega_B + gamma*eye(size(Omega_B,2))) \ (Omega_B'*y_train);
    B = reshape(b, M2_prime, R);
    
    [~, ~, Omega_C] = Omega_CP(X_A_train, X_BC_train, A, B, C, 3);
    c = (Omega_C'*Omega_C + gamma*eye(size(Omega_C,2))) \ (Omega_C'*y_train);
    C = reshape(c, P_prime, R);
    train_times(iter+1) = toc;   
    
    tic
    x_mod = abs(x);
    for i = 0:M1-1
        X_A_test(:, i+1) = x(test_index - i);
    end
    for j = 0:M2-1
        temp = ones(len,1);
        for p = 0:P-1
            X_BC_test(:, j+1, p+1) = temp; 
            temp = temp.*x_mod(test_index-j);
        end
    end
    y_model = zeros(len,1);
    for r = 1:R
        bc = double(ttv(ttv(tensor(X_BC_test), Q3*C(:,r), 3), Q2*B(:,r), 2));
        y_model = y_model + X_A_test*A(:,r) .* bc;
    end
    test_times(iter+1) = toc;
    
    err_test = y(test_index) - y_model;
    NMSE_GMP_CP = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2))
    NMSE(iter) = NMSE_GMP_CP;
end

% iters = 0:length(NMSE);
% plot(iters, [NMSE_initial; NMSE])



==> codesandData/tensorNetworksGMP_RPALS/HOSVD.m <==
function [G, Q2, Q3] = HOSVD(X_BC_train, M2_prime, P_prime, alg)
[N,M2,P] = size(X_BC_train);
X_BC_train = tensor(X_BC_train);

% [~, ~, Q1] = svd(X_A_train);
% Q1 = Q1(:, 1:M1_prime+1);
% X_A_train = X_A_train*Q1;
% X_A_test = X_A_test*Q1;
%% THOSVD
if alg == "THOSVD"
    
X_mode2 = double(tenmat(X_BC_train, 2));
[Q2,~,~] = svd(X_mode2);
Q2 = Q2(:, 1:M2_prime);
    
X_mode3 = double(tenmat(X_BC_train, 3));
[Q3,~,~] = svd(X_mode3); 
Q3 = Q3(:, 1:P_prime);

G = double(ttm(ttm(X_BC_train, Q3', 3), Q2', 2));
end

%% STHOSVD
if alg == "STHOSVD"
   X_mode2 = double(tenmat(X_BC_train, 2));
   [Q2, S2, V2] = svd(X_mode2);
   Q2 = Q2(:, 1:M2_prime);
   
   G = S2(1:M2_prime,:)*V2';
   tenG = reshape(G, [N M2_prime P]);
   tenG_mode3 = double(tenmat(tensor(tenG), 3));
   [Q3,~,~] = svd(tenG_mode3);
   Q3 = Q3(:, 1:P_prime);
   
   G = double(ttm(ttm(X_BC_train, Q3', 3), Q2', 2));
end

%% R-THOSVD
if alg == "R-THOSVD"
    q = 2;  % power
    K = 1;  % oversampling parameter
    
    Q2 = randn(M2, M2_prime+K);  % M2' < M2
    Y2 = double(ttt(X_BC_train, X_BC_train, [1 3], [1 3]))^q*Q2; % Tensor Toolbox ttt()
    [Q2,~] = qr(Y2, 0);
    Q2 = Q2(:, 1:M2_prime);

    Q3 = rand(P, P_prime+K);
    Y3 = double(ttt(X_BC_train, X_BC_train, [1 2], [1 2]))^q*Q3;
    [Q3, ~] = qr(Y3, 0); 
    Q3 = Q3(:, 1:P_prime);
    G = double(ttm(ttm(X_BC_train, Q3', 3), Q2', 2));
end

%% R-STHOSVD
if alg == "R-STHOSVD"
    q = 2;  % power
    K = 1;  % oversampling parameter
    
    Q2 = randn(M2, M2_prime+K);  % M2' < M2
    Y2 = double(ttt(X_BC_train, X_BC_train, [1 3], [1 3]))^q*Q2; % Tensor Toolbox ttt()
    [Q2,~] = qr(Y2, 0);
    Q2 = Q2(:, 1:M2_prime);
    G = (ttm(X_BC_train, Q2', 2));

    Q3 = rand(P, P_prime+K);
    Y3 = double(ttt(G, G, [1 2], [1 2]))^q*Q3;
    [Q3, ~] = qr(Y3, 0); 
    Q3 = Q3(:, 1:P_prime);
    G = double(ttm(G, Q3', 3));
end



==> codesandData/tensorNetworksGMP_RPALS/Omega_CP.m <==
function [OM_A, OM_B, OM_C, model_out] = Omega_CP(X_A, X_BC, A, B, C, flag)
% param flag取1 2 3分别代表计算OM_A OM_B OM_C，引入判断以避免重复计算
[M1,R] = size(A);
[N,M2,P] = size(X_BC);
OM_A = zeros(N, M1*R);
OM_B = zeros(N, M2*R);
OM_C = zeros(N, P*R);
model_out = zeros(N, 1);

for t = 1:N 
    x_a = zeros(M1, R);
    if (flag == 1)
        for r = 1:R
            a = B(:,r).'*reshape(X_BC(t,:,:), M2, P)*C(:,r)*X_A(t,:);
            x_a(:,r) = a.';
        end
    end
    x_b = zeros(M2, R);
    if (flag == 2)
        for r = 1:R
        b = reshape(X_BC(t,:,:), M2, P)*C(:,r)*( X_A(t,:)*A(:,r) );
        x_b(:, r) = b;
        end
    end
    x_c = zeros(P, R);
    temp_sum = 0;
    if (flag == 3)
        for r = 1:R
        c = B(:,r).'*reshape(X_BC(t,:,:), M2, P)*( X_A(t,:)*A(:,r) );
        x_c(:,r) = c.';
        end
    end
    model_out(t,1) = temp_sum;
    x_a = reshape(x_a, 1, M1*R);
    x_b = reshape(x_b, 1, M2*R);
    x_c = reshape(x_c, 1, P*R);
    OM_A(t, :) = x_a;
    OM_B(t, :) = x_b;
    OM_C(t, :) = x_c;
end

==> codesandData/tensorNetworksGMP_RPALS/Omega_TT.m <==
function [OM_A, OM_B, OM_C] = Omega_TT(X_A, X_BC, A, B, C, flag)
% param flag取1 2 3分别代表计算OM_A OM_B OM_C，引入判断以避免重复计算
[~,P] = size(C);
[N,M1] = size(X_A);
[R1,M2,R2] = size(B);
OM_A = zeros(N, M1, R1);
OM_B = zeros(N, R1, M2, R2);
OM_C = zeros(N, R2, P);

for t = 1:N 
    if (flag == 1)
        for r1 = 1:R1
            a = zeros(1, M1);
            for r2 = 1:R2
                a = a + (B(r1,:,r2)*reshape(X_BC(t,:,:), M2, P)*C(r2,:).');
%                 OM_A(t,:,r1) = OM_A(t,:,r1) + (B(r1,:,r2)*reshape(X_BC(t,:,:), M2+1, P+1)*C(r2,:).').*X_A(t,:);
            end
            OM_A(t,:,r1) = a.*X_A(t,:);
        end
    end

    if (flag == 2)
        for r1 = 1:R1
            for r2 = 1:R2
                OM_B(t, r1, :, r2) = reshape(X_BC(t,:,:), M2, P)*C(r2,:).'*( X_A(t,:)*A(:,r1) );
            end
        end
    end

    if (flag == 3)
        for r2 = 1:R2
            c = zeros(1, P);
            for r1 = 1:R1
                c = c + ( X_A(t,:)*A(:,r1))*(B(r1,:,r2)*reshape(X_BC(t,:,:), M2, P));
%                 OM_C(t,r2,:) = reshape(OM_C(t,r2,:), 1, P+1) + ( X_A(t,:)*A(:,r1))*(B(r1,:,r2)*reshape(X_BC(t,:,:), M2+1, P+1));
            end
            OM_C(t,r2,:) = c;
        end
    end
end
OM_A = reshape(OM_A, N, M1*R1);
OM_B = reshape(OM_B, N, R1*M2*R2);
OM_C = reshape(OM_C, N, R2*P);


==> codesandData/tensorNetworksGMP_RPALS/Omega_Tucker.m <==
function [OM_G, OM_A, OM_B, OM_C] = Omega_Tucker(X_A, X_BC, G, A, B, C, flag)
% param flag取1 2 3 4分别代表计算OM_G OM_A OM_B OM_C，引入判断以避免重复计算
N = size(X_A, 1);
[M1,R1] = size(A);
[M2,R2] = size(B);
[P,R3] = size(C);
OM_G = zeros(N,R1,R2,R3);
OM_A = zeros(N, M1, R1);
OM_B = zeros(N, M2, R2);
OM_C = zeros(N, P, R3);

% for t = 1:N 
    if (flag == 1)
        % temp1 = double(ttm(ttm(tensor(X_BC),C.',3),B.',2));
        % temp2 = X_A*A;
        % OM_G = einsum('ni,njk->nijk',temp2,temp1);
        for r1=1:R1
            for r2=1:R2
                for r3=1:R3
                    OM_G(:,r1,r2,r3)=X_A*A(:,r1).*double(ttv(ttv(tensor(X_BC),C(:,r3),3),B(:,r2),2));
                    % OM_G(t,r1,r2,r3)=(X_A(t,:)*A(:,r1))*(B(:,r2).'*reshape(X_BC(t,:,:),M2,P)*C(:,r3));
                end
            end
        end
    end
    if (flag == 2)
        for r1 = 1:R1
            for r2 = 1:R2
                for r3 = 1:R3
                    for i=1:M1
                        OM_A(:,i,r1)=OM_A(:,i,r1)+G(r1,r2,r3)*X_A(:,i).*double(ttv(ttv(tensor(X_BC),C(:,r3),3),B(:,r2),2));
                        % OM_A(t,i,r1)=OM_A(t,i,r1)+G(r1,r2,r3)*(B(:,r2).'*reshape(X_BC(t,:,:), M2, P)*C(:,r3)).*X_A(t,i);
                    end
                end
            end
        end
    end
    
    if (flag == 3)
        for r1 = 1:R1
            for r2 = 1:R2
                for r3 = 1:R3
                    for j=1:M2
                        OM_B(:,j,r2) = OM_B(:,j,r2)+G(r1,r2,r3)*( X_A*A(:,r1) ).*(reshape(X_BC(:,j,:), N, P)*C(:,r3));
                    % OM_B(t, j, r2) = OM_B(t, j, r2)+G(r1,r2,r3)*reshape(X_BC(t,j,:), 1, P)*C(:,r3)*( X_A(t,:)*A(:,r1) );
                    end
                end
            end
        end
    end
    
    if (flag == 4)
        for r2 = 1:R2
            for r1 = 1:R1
                for r3 = 1:R3
                    for p=1:P
                        OM_C(:,p,r3) = OM_C(:,p,r3)+G(r1,r2,r3)*( X_A*A(:,r1) ).*(reshape(X_BC(:,:,p), N, M2)*B(:,r2));
                    % OM_C(t,p,r3) = OM_C(t,p,r3)+G(r1,r2,r3)*reshape(X_BC(t,:,p), 1, M2)*B(:,r2)*( X_A(t,:)*A(:,r1) );
                    end
                end
            end
        end
    end
    
% end
OM_G = reshape(OM_G, N, R1*R2*R3);
OM_A = reshape(OM_A, N, M1*R1);
OM_B = reshape(OM_B, N, M2*R2);
OM_C = reshape(OM_C, N, R3*P);


==> codesandData/tensorNetworksGMP_RPALS/TT_HOSVD.m <==
%%%%---  TT model-ALS  ---%%%%

clear A B C

load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat

x = X;
y = Y;
tic
%% model parameters
R1 = 2;
R2 = 2;
M1 = 11;
M2 = 10;
P = 8;
N = 2^10;
gamma = 4e-6;
Loops = 10;
train_times = zeros(Loops+1, 1);
test_times = zeros(Loops+1, 1);

%% train and test datas
train_index = 100:99+N;
test_index = 30:30659;
len = length(test_index); % The number of test data

X_A_train = zeros(N, M1);
X_BC_train = zeros(N, M2, P);
X_A_test = zeros(len, M1);
X_BC_test = zeros(len, M2, P);

tic
for i = 0:M1-1
    X_A_train(:, i+1) = x(train_index - i);
end
for j = 0:M2-1
    for p = 0:P-1
        X_BC_train(:, j+1, p+1) = abs(x(train_index - j)).^p;
    end
end
train_times(1) = toc;

%% R-STHOSVD
M2_prime = 5;
P_prime = 3;
alg = "R-STHOSVD";
tic
[X_BC_train, Q2, Q3] = HOSVD(X_BC_train, M2_prime, P_prime, alg);
HOSVD_time = toc;

%% TT model - ALS
A = ones(M1, R1);
% B = randn(R1, M2_prime, R2);
% C = randn(R2, P_prime);
rng(16)
B0 = 0.5*randn(R1, M2_prime, R2)+0.2*1i*randn(R1, M2_prime, R2);
C0 = 0.4*randn(R2, P_prime)+0.1*1i*randn(R2,P_prime);
B = B0;
C = C0;

tic
x_mod = abs(x);
for i = 0:M1-1
    X_A_test(:, i+1) = x(test_index - i);
end
for j = 0:M2-1
    temp = ones(len,1);
    for p = 0:P-1
        X_BC_test(:, j+1, p+1) = temp;
        temp = temp.*x_mod(test_index-j);
    end
end
y_model = zeros(len,1);
for r1 = 1:R1
    for r2 = 1:R2
        bc = double(ttv(ttv(tensor(X_BC_test), Q3*reshape(C(r2,:), P_prime, 1), 3), Q2*reshape(B(r1,:,r2), M2_prime, 1), 2));
        y_model = y_model + X_A_test*A(:,r1) .* bc;
    end
end
test_times(1) = toc;
err_test = y(test_index) - y_model;
NMSE_initial = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2));

NMSE = zeros(Loops, 1);
y_train = y(train_index);
for iter = 1:Loops
    tic
    [Omega_A, ~, ~] = Omega_TT(X_A_train, X_BC_train, A, B, C, 1);
    a = (Omega_A'*Omega_A + gamma*eye(size(Omega_A,2))) \ (Omega_A'*y_train);
    A = reshape(a, M1, R1);
    
    [~, Omega_B, ~] = Omega_TT(X_A_train, X_BC_train, A, B, C, 2);
    b = (Omega_B'*Omega_B + gamma*eye(size(Omega_B,2))) \ (Omega_B'*y_train);
    B = reshape(b, R1, M2_prime, R2);
    
    [~, ~, Omega_C] = Omega_TT(X_A_train, X_BC_train, A, B, C, 3);
    c = (Omega_C'*Omega_C + gamma*eye(size(Omega_C,2))) \ (Omega_C'*y_train);
    C = reshape(c, R2, P_prime);
    train_times(iter+1) = toc;   
    
    tic
    x_mod = abs(x);
    for i = 0:M1-1
        X_A_test(:, i+1) = x(test_index - i);
    end
    for j = 0:M2-1
        temp = ones(len,1);
        for p = 0:P-1
            X_BC_test(:, j+1, p+1) = temp; 
            temp = temp.*x_mod(test_index-j);
        end
    end
    y_model = zeros(len,1);
    for r1 = 1:R1
        for r2 = 1:R2
            bc = double(ttv(ttv(tensor(X_BC_test), Q3*reshape(C(r2,:), P_prime, 1), 3), Q2*reshape(B(r1,:,r2), M2_prime, 1), 2));
            y_model = y_model + X_A_test*A(:,r1) .* bc;
        end
    end
    test_times(iter+1) = toc;
    
    err_test = y(test_index) - y_model;
    NMSE_GMP_CP = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2))
    NMSE(iter) = NMSE_GMP_CP;
end

% iters = 0:length(NMSE);
% plot(iters, [NMSE_initial;NMSE])


==> codesandData/tensorNetworksGMP_RPALS/Tucker_HOSVD.m <==
%%%%---  TT model-ALS  ---%%%%

clear A B C
load D:\Yuchao_Wang\Tensor_based_GMP\codesandData\dataGenerate\data50.mat
x = X;
y = Y;

%% model parameters
R1 = 2;
R2 = 2;
R3 = 2;
gamma = 2e-6;
M1 = 11;
M2 = 10;
P = 8;
N = 2^10; 

Loops = 10;
train_times = zeros(Loops+1, 1);
test_times = zeros(Loops+1, 1);
%% train and test datas
train_index = 100:99+N;
test_index = 30:30659;
len = length(test_index); % The number of test data

X_A_train = zeros(N, M1);
X_BC_train = zeros(N, M2, P);
X_A_test = zeros(len, M1);
X_BC_test = zeros(len, M2, P);

tic
for i = 0:M1-1
    X_A_train(:, i+1) = x(train_index - i);
end
for j = 0:M2-1
    % x_abs = abs(x(train_index - j));
    % temp = ones(size(x_abs));
    for p = 0:P-1
        X_BC_train(:, j+1, p+1) = abs(x(train_index - j)).^p;
        % X_BC_train(:, j+1, p+1) = temp;
        % temp = temp.*x_abs;
    end
end
train_times(1) = toc;

%% 
M2_prime = 5;
P_prime = 3;
alg = "R-STHOSVD";
tic
[X_BC_train, Q2, Q3] = HOSVD(X_BC_train, M2_prime, P_prime, alg);
HOSVD_time = toc;

%% TT model - ALS
G = ones(R1,R2,R3);
% A = randn(M1, R1);
% B = randn(M2_prime, R2);
% C = randn(P_prime, R3);
rng(98)
A0 = randn(M1, R1)+0.3*1i*randn(M1, R1);
B0 = randn(M2_prime, R2)+0.2*1i*randn(M2_prime, R2);
C0 = randn(P_prime, R3)+0.1*1i*randn(P_prime, R3);
A = A0;
B = B0;
C = C0;

tic
x_mod = abs(x);
for i = 0:M1-1
    X_A_test(:, i+1) = x(test_index - i);
end
for j = 0:M2-1
    temp = ones(len,1);
    for p = 0:P-1
        X_BC_test(:, j+1, p+1) = temp; %x_mod(test_index-j).^p;
        temp = temp.*x_mod(test_index-j);
        % X_BC_test(:, j+1, p+1) = abs(x(test_index - j)).^p;
    end
end
y_model = zeros(len,1);
for r1 = 1:R1
    for r2 = 1:R2
        for r3 = 1:R3
            bc = double(ttv(ttv(tensor(X_BC_test), Q3*C(:,r3), 3), Q2*B(:,r2), 2));
            y_model = y_model + G(r1,r2,r3)*X_A_test*A(:,r1) .* bc;
        end
    end
end
test_times(1)=toc;
err_test = y(test_index) - y_model;
NMSE_initial = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2));

NMSE = zeros(Loops, 1);
y_train = y(train_index);
for iter = 1:Loops
    tic    
    
    [Omega_G, ~, ~, ~] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 1);
%     g = pinv(Omega_G)*y_train;
    g = (Omega_G'*Omega_G + gamma*eye(size(Omega_G,2))) \ (Omega_G'*y_train);
    G = reshape(g, [R1,R2,R3]);
    
    [~, Omega_A, ~, ~] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 2);
%     a = pinv(Omega_A)*y_train;
    a = (Omega_A'*Omega_A + gamma*eye(size(Omega_A,2))) \ (Omega_A'*y_train);
    A = reshape(a, M1, R1);
    
    [~, ~, Omega_B, ~] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 3);
%     b = pinv(Omega_B)*y_train;
    b = (Omega_B'*Omega_B + gamma*eye(size(Omega_B,2))) \ (Omega_B'*y_train);
    B = reshape(b, M2_prime, R2);
    
    [~, ~, ~, Omega_C] = Omega_Tucker(X_A_train, X_BC_train, G, A, B, C, 4);
%     c = pinv(Omega_C)*y_train;
    c = (Omega_C'*Omega_C + gamma*eye(size(Omega_C,2))) \ (Omega_C'*y_train);
    C = reshape(c, P_prime, R3);
    train_times(iter+1) = toc;
    
    tic
    x_mod = abs(x);
    for i = 0:M1-1
        X_A_test(:, i+1) = x(test_index - i);
    end
    for j = 0:M2-1
        temp = ones(len,1);
        for p = 0:P-1
            X_BC_test(:, j+1, p+1) = temp; %x_mod(test_index-j).^p;
            temp = temp.*x_mod(test_index-j);
            % X_BC_test(:, j+1, p+1) = abs(x(test_index - j)).^p;
        end
    end
    y_model = zeros(len,1);
    for r1 = 1:R1
        for r2 = 1:R2
            for r3 = 1:R3
                bc = double(ttv(ttv(tensor(X_BC_test), Q3*C(:,r3), 3), Q2*B(:,r2), 2));
                y_model = y_model + G(r1,r2,r3)*X_A_test*A(:,r1) .* bc;
            end
        end
    end
    test_times(iter+1) = toc;
    err_test = y(test_index) - y_model;
    NMSE_GMP_CP = 10*log10(sum(abs(err_test).^2) / sum(abs(y(test_index)).^2))
    NMSE(iter) = NMSE_GMP_CP;
end
% 
% iters = 1:length(NMSE);
% plot(iters, NMSE, 'm+-')
% NMSE_end = NMSE_GMP_CP;
% hold on
% R1*R2*R3+R1*M1+R2*M2+P*R3


==> codesandData/tensorNetworksGMP_RPALS/statistic_many_tests.m <==

numoftests = 100;
NMSEs_GMPCP = zeros(11,numoftests);
% traincostCP = zeros(11,numoftests);
% testcostCP = zeros(11,numoftests);
% RPtimes = zeros(numoftests,1);
for testk=1:numoftests
    run('D:\Yuchao_Wang\Tensor_based_GMP\codes_tensorGMP\tensorNetworksGMP_RPALS\CP_HOSVD.m')
    NMSEs_GMPCP(:,testk) = [NMSE_initial;NMSE];
    % traincostCP(:,testk) = train_times;
    % testcostCP(:,testk) = test_times;
    % RPtimes(testk) = HOSVD_time;
    testk
end

% plot(gammatests,NMSEs_GMPLS)
% save('GMPCP_RPALStests.mat',"numoftests","RPtimes","NMSEs_GMPCP","traincostCP","testcostCP","B0","C0")
% mean(sum(testcostCP,2)/size(testcostCP,2))
% traint = sum(traincostCP,2)/size(traincostCP,2);
% sum(traint(1:4))+mean(RPtimes)

